Constraining the Binary Fraction and Mass-Ratio Distribution of FGK Dwarfs with Gaia XP Spectra: Metallicity, $\alpha$-Element, and Age Dependencies

We present a study of the binary fraction and mass-ratio distribution for near 200,000 FGK dwarf stars within 1 kpc, utilizing the Stellar Locus Outlier (SLOT) method applied to synthetic Gaia XP photometry and stellar parameters from LAMOST DR9. By modeling the asymmetric color residuals relative to a metallicity-dependent single-star locus, we measure the binary fraction $f_b$ and constrain the power-law slope $\gamma_{\rm large\,q}$ of the mass-ratio distribution at high mass ratio $q$. Higher metallicity is associated with a steeper (more negative) $\gamma_{{\rm large}q}$, indicating a larger proportion of low-mass-ratio systems. For $\alpha$-elements, [Mg/H] and [Si/H] are anticorrelated with $f_b$ in thin-disk-dominated subsamples; conversely, [Ca/H] shows a positive correlation with $f_b$ in thin-disk-dominated subsamples. No correlation is found between $f_b$ and $\alpha$-element abundances in thick-disk-dominated subsamples. The binary fraction increases modestly toward older ages in the thin-disk population, a trend that likely reflects underlying correlations with chemistry. Our results shed light on how chemical composition and dynamical processes shape the binary properties of solar-type stars.

==> anc/README.txt <==
Ancillary files

Data_behind_the_Figure_10.zip:
Data used to create Figure 10 (readme.txt + fig10_data.csv).

Data_behind_the_Figure_13.zip:
Data used to create Figure 13 (readme.txt + fig13_data.csv).

Figure10_set.zip:
Complete figure set for Figure 10: the two additional per-disk panels that appear as an "online figure set" in the journal version.

tab5.txt:
Machine-Readable Table of complete fitting results for all model-grid values (168 rows).


==> anc/tab5.txt <==
Title: Constraining the Binary Fraction and Mass-Ratio Distribution of FGK Dwarfs with Gaia XP Spectra: Metallicity, alpha-Element, and Age Dependencies
Authors: Zhang Y., Niu Z., Yuan H., Sun N.-C., Wang J.-H., Rojas-Bravo C., Liu J.
Table: Fitting results for all model grid values
================================================================================
Byte-by-byte Description of file: tab5.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label       Explanations
--------------------------------------------------------------------------------
   1-  5 A5     ---     disktype    [Thin,Thick] Thin-disk or thick-disk subsample
   7- 11 F5.2   [Sun]   FEHbin      Center of the [Fe/H] bin
  13- 16 F4.1   ---     gammalarge  Power-law index of the large-q part (model grid value)
  18- 21 F4.2   ---     fb          Binary fraction of this grid model (2)
  23- 28 F6.3   mmag    mu          Overall shift of the BP-G residual distribution of this grid model (2)
  30- 35 F6.3   ---     chi2red     Reduced chi-square of the fit
  37- 37 I1     ---   f_gammalarge  [0,1] 1 if the gamma value belongs to the compatible group, 0 otherwise (1)
--------------------------------------------------------------------------------
Note (1): The compatible group contains models with Delta chi2_red below the
95th-percentile bootstrap threshold; see Section 3.3.
Note (2): Raw per-gamma grid results. Final model-averaged results we adopted and their
combined uncertainties are provided in the Data behind the Figure 10.
--------------------------------------------------------------------------------
Thin  -0.75 -3.0 0.82 -0.863  1.219 1 
Thin  -0.75 -2.5 0.79 -0.884  1.250 1 
Thin  -0.75 -2.0 0.78 -0.896  1.302 1 
Thin  -0.75 -1.5 0.77 -0.899  1.275 1 
Thin  -0.75 -1.0 0.73 -0.895  1.293 1 
Thin  -0.75 -0.5 0.69 -0.864  1.334 1 
Thin  -0.75  0.0 0.74 -0.926  1.427 1 
Thin  -0.65 -3.0 0.53 -0.409  1.222 0 
Thin  -0.65 -2.5 0.51 -0.410  1.067 0 
Thin  -0.65 -2.0 0.48 -0.404  1.023 1 
Thin  -0.65 -1.5 0.46 -0.397  0.994 1 
Thin  -0.65 -1.0 0.44 -0.395  0.998 1 
Thin  -0.65 -0.5 0.42 -0.393  1.016 1 
Thin  -0.65  0.0 0.41 -0.391  1.083 0 
Thin  -0.55 -3.0 0.43 -0.368  1.944 0 
Thin  -0.55 -2.5 0.41 -0.364  1.515 0 
Thin  -0.55 -2.0 0.39 -0.359  1.307 1 
Thin  -0.55 -1.5 0.36 -0.354  1.244 1 
Thin  -0.55 -1.0 0.34 -0.349  1.338 1 
Thin  -0.55 -0.5 0.33 -0.346  1.506 0 
Thin  -0.55  0.0 0.32 -0.345  1.666 0 
Thin  -0.45 -3.0 0.35 -0.306  3.919 0 
Thin  -0.45 -2.5 0.33 -0.301  3.319 0 
Thin  -0.45 -2.0 0.31 -0.296  3.021 1 
Thin  -0.45 -1.5 0.29 -0.292  3.115 1 
Thin  -0.45 -1.0 0.27 -0.290  3.598 0 
Thin  -0.45 -0.5 0.25 -0.287  4.163 0 
Thin  -0.45  0.0 0.24 -0.285  4.682 0 
Thin  -0.35 -3.0 0.38 -0.260  4.719 0 
Thin  -0.35 -2.5 0.34 -0.239  3.855 1 
Thin  -0.35 -2.0 0.31 -0.228  3.430 1 
Thin  -0.35 -1.5 0.28 -0.218  3.764 1 
Thin  -0.35 -1.0 0.26 -0.211  4.564 0 
Thin  -0.35 -0.5 0.24 -0.204  5.725 0 
Thin  -0.35  0.0 0.22 -0.200  6.784 0 
Thin  -0.25 -3.0 0.34 -0.198  6.561 0 
Thin  -0.25 -2.5 0.32 -0.189  4.157 0 
Thin  -0.25 -2.0 0.29 -0.181  3.002 1 
Thin  -0.25 -1.5 0.27 -0.172  3.048 1 
Thin  -0.25 -1.0 0.24 -0.165  4.235 0 
Thin  -0.25 -0.5 0.22 -0.160  6.086 0 
Thin  -0.25  0.0 0.21 -0.156  8.440 0 
Thin  -0.15 -3.0 0.35 -0.172 11.190 0 
Thin  -0.15 -2.5 0.32 -0.164  8.158 1 
Thin  -0.15 -2.0 0.29 -0.154  6.886 1 
Thin  -0.15 -1.5 0.26 -0.146  7.633 1 
Thin  -0.15 -1.0 0.24 -0.139 10.359 0 
Thin  -0.15 -0.5 0.22 -0.133 13.680 0 
Thin  -0.15  0.0 0.20 -0.129 17.827 0 
Thin  -0.05 -3.0 0.33 -0.159  9.064 0 
Thin  -0.05 -2.5 0.30 -0.150  6.105 1 
Thin  -0.05 -2.0 0.27 -0.140  5.251 1 
Thin  -0.05 -1.5 0.25 -0.132  6.294 1 
Thin  -0.05 -1.0 0.22 -0.125  9.237 0 
Thin  -0.05 -0.5 0.20 -0.119 13.435 0 
Thin  -0.05  0.0 0.18 -0.115 17.827 0 
Thin   0.05 -3.0 0.31 -0.148 11.613 0 
Thin   0.05 -2.5 0.29 -0.140  8.755 1 
Thin   0.05 -2.0 0.26 -0.130  7.913 1 
Thin   0.05 -1.5 0.24 -0.122  8.972 1 
Thin   0.05 -1.0 0.21 -0.115 11.878 0 
Thin   0.05 -0.5 0.19 -0.109 16.013 0 
Thin   0.05  0.0 0.18 -0.105 19.918 0 
Thin   0.15 -3.0 0.27 -0.134  3.911 0 
Thin   0.15 -2.5 0.25 -0.127  2.405 0 
Thin   0.15 -2.0 0.24 -0.119  1.501 1 
Thin   0.15 -1.5 0.22 -0.112  1.808 1 
Thin   0.15 -1.0 0.20 -0.106  2.964 0 
Thin   0.15 -0.5 0.18 -0.101  4.957 0 
Thin   0.15  0.0 0.17 -0.097  7.359 0 
Thin   0.25 -3.0 0.25 -0.163  4.064 0 
Thin   0.25 -2.5 0.24 -0.156  3.364 1 
Thin   0.25 -2.0 0.22 -0.148  3.297 1 
Thin   0.25 -1.5 0.20 -0.140  3.859 0 
Thin   0.25 -1.0 0.18 -0.132  5.114 0 
Thin   0.25 -0.5 0.17 -0.127  6.529 0 
Thin   0.25  0.0 0.15 -0.123  8.255 0 
Thin   0.35 -3.0 0.24 -0.164  2.099 1 
Thin   0.35 -2.5 0.22 -0.156  2.289 1 
Thin   0.35 -2.0 0.21 -0.149  2.758 1 
Thin   0.35 -1.5 0.19 -0.141  3.713 0 
Thin   0.35 -1.0 0.17 -0.136  5.010 0 
Thin   0.35 -0.5 0.15 -0.130  6.323 0 
Thin   0.35  0.0 0.13 -0.126  7.711 0 
Thin   0.45 -3.0 0.16 -0.126  2.063 1 
Thin   0.45 -2.5 0.15 -0.122  2.325 0 
Thin   0.45 -2.0 0.14 -0.117  2.486 0 
Thin   0.45 -1.5 0.12 -0.114  2.715 0 
Thin   0.45 -1.0 0.11 -0.110  2.939 0 
Thin   0.45 -0.5 0.10 -0.107  3.059 0 
Thin   0.45  0.0 0.10 -0.103  3.283 0 
Thick -0.95 -3.0 0.30 -0.150  0.963 1 
Thick -0.95 -2.5 0.29 -0.146  0.993 1 
Thick -0.95 -2.0 0.29 -0.156  1.023 1 
Thick -0.95 -1.5 0.27 -0.134  1.026 1 
Thick -0.95 -1.0 0.27 -0.143  0.996 1 
Thick -0.95 -0.5 0.26 -0.139  1.127 0 
Thick -0.95  0.0 0.28 -0.150  1.081 0 
Thick -0.85 -3.0 0.40 -0.149  0.985 0 
Thick -0.85 -2.5 0.38 -0.148  0.892 1 
Thick -0.85 -2.0 0.38 -0.148  0.887 1 
Thick -0.85 -1.5 0.36 -0.143  0.844 1 
Thick -0.85 -1.0 0.35 -0.141  0.870 1 
Thick -0.85 -0.5 0.35 -0.138  0.904 1 
Thick -0.85  0.0 0.34 -0.141  0.884 1 
Thick -0.75 -3.0 0.36 -0.142  1.896 0 
Thick -0.75 -2.5 0.34 -0.136  1.818 0 
Thick -0.75 -2.0 0.33 -0.134  1.649 1 
Thick -0.75 -1.5 0.31 -0.132  1.629 1 
Thick -0.75 -1.0 0.30 -0.128  1.638 1 
Thick -0.75 -0.5 0.29 -0.126  1.620 1 
Thick -0.75  0.0 0.29 -0.126  1.666 1 
Thick -0.65 -3.0 0.32 -0.104  1.891 0 
Thick -0.65 -2.5 0.31 -0.099  1.497 0 
Thick -0.65 -2.0 0.29 -0.098  1.317 0 
Thick -0.65 -1.5 0.27 -0.094  1.215 1 
Thick -0.65 -1.0 0.26 -0.090  1.205 1 
Thick -0.65 -0.5 0.25 -0.090  1.283 0 
Thick -0.65  0.0 0.25 -0.090  1.358 0 
Thick -0.55 -3.0 0.31 -0.085  2.757 0 
Thick -0.55 -2.5 0.29 -0.082  2.284 0 
Thick -0.55 -2.0 0.28 -0.078  1.892 0 
Thick -0.55 -1.5 0.26 -0.074  1.670 1 
Thick -0.55 -1.0 0.25 -0.070  1.656 1 
Thick -0.55 -0.5 0.23 -0.070  1.721 1 
Thick -0.55  0.0 0.23 -0.066  1.946 0 
Thick -0.45 -3.0 0.32 -0.058  3.273 0 
Thick -0.45 -2.5 0.30 -0.054  2.690 0 
Thick -0.45 -2.0 0.28 -0.049  2.282 1 
Thick -0.45 -1.5 0.26 -0.045  2.397 1 
Thick -0.45 -1.0 0.24 -0.042  2.673 0 
Thick -0.45 -0.5 0.23 -0.040  2.982 0 
Thick -0.45  0.0 0.22 -0.038  3.466 0 
Thick -0.35 -3.0 0.31 -0.037  2.982 1 
Thick -0.35 -2.5 0.29 -0.032  2.925 1 
Thick -0.35 -2.0 0.27 -0.029  3.149 1 
Thick -0.35 -1.5 0.25 -0.023  3.796 0 
Thick -0.35 -1.0 0.23 -0.020  4.555 0 
Thick -0.35 -0.5 0.21 -0.017  5.466 0 
Thick -0.35  0.0 0.20 -0.016  6.203 0 
Thick -0.25 -3.0 0.27 -0.030  1.810 1 
Thick -0.25 -2.5 0.25 -0.027  1.895 1 
Thick -0.25 -2.0 0.23 -0.022  1.975 1 
Thick -0.25 -1.5 0.21 -0.019  2.457 1 
Thick -0.25 -1.0 0.19 -0.017  3.048 0 
Thick -0.25 -0.5 0.17 -0.013  3.834 0 
Thick -0.25  0.0 0.16 -0.013  4.533 0 
Thick -0.15 -3.0 0.28 -0.048  1.169 0 
Thick -0.15 -2.5 0.27 -0.044  0.817 1 
Thick -0.15 -2.0 0.25 -0.040  0.685 1 
Thick -0.15 -1.5 0.23 -0.037  0.756 1 
Thick -0.15 -1.0 0.21 -0.033  0.982 0 
Thick -0.15 -0.5 0.20 -0.030  1.295 0 
Thick -0.15  0.0 0.19 -0.029  1.720 0 
Thick -0.05 -3.0 0.30 -0.054  1.484 1 
Thick -0.05 -2.5 0.28 -0.052  1.432 1 
Thick -0.05 -2.0 0.25 -0.044  1.528 1 
Thick -0.05 -1.5 0.23 -0.041  1.704 1 
Thick -0.05 -1.0 0.20 -0.036  1.917 0 
Thick -0.05 -0.5 0.18 -0.036  2.208 0 
Thick -0.05  0.0 0.17 -0.032  2.502 0 
Thick  0.05 -3.0 0.37 -0.061  0.873 1 
Thick  0.05 -2.5 0.34 -0.048  0.874 1 
Thick  0.05 -2.0 0.34 -0.042  0.830 1 
Thick  0.05 -1.5 0.31 -0.039  0.886 1 
Thick  0.05 -1.0 0.29 -0.039  0.968 1 
Thick  0.05 -0.5 0.27 -0.036  1.075 1 
Thick  0.05  0.0 0.26 -0.032  1.006 1 

